Analysis of Multilingual Sequence-to-Sequence speech recognition systems

This paper investigates the applications of various multilingual approaches developed in conventional hidden Markov model (HMM) systems to sequence-to-sequence (seq2seq) automatic speech recognition (ASR). On a set composed of Babel data, we first show the effectiveness of multi-lingual training with stacked bottle-neck (SBN) features. Then we explore various architectures and training strategies of multi-lingual seq2seq models based on CTC-attention networks including combinations of output layer, CTC and/or attention component re-training. We also investigate the effectiveness of language-transfer learning in a very low resource scenario when the target language is not included in the original multi-lingual training data. Interestingly, we found multilingual features superior to multilingual models, and this finding suggests that we can efficiently combine the benefits of the HMM system with the seq2seq system through these multilingual feature techniques.

==> fig/RESULTS.py <==
#!/usr/bin/env python

import matplotlib.pyplot as plt
import numpy as np

langs=[ "Swahili", "Assamese", "Tok Pisin", "Georgian" ]
# Baseline fbank 24 8k
# Lines are 202,102,207,404
# Columns are 5,10,20,50(Full) hours


features1="fbank"
a1 = np.array([[ 5, 10, 20, 50],
[ 57.0, 41.2, 34.8, 28.6], 
[ 77.0, 77.7, 53.5, 45.3],
[ 71.2, 43.4, 37.3, 32.2], 
[ 63.2, 51.3, 42.4, 34.8]])

# Baseline multiling fea 
features2="multilingual"
a2 = np.array([[ 5, 10, 20, 50],
[ 36.6, 33.0, 28.9, 26.4],
[ 54.5, 48.8, 44.8, 40.4],
[ 35.7, 31.7, 28.9, 26.8],
[ 46.1, 41.1, 36.9 , 33.2]])


plt.figure(1)
plt.suptitle("Baseline system performance trained on various amount of data")
for ii in np.arange(4):
    lang=langs[ii]
    plt.subplot(221+ii)  
    plt.plot(a1[0,:],a1[ii+1,:],'b')
    plt.xlabel("training data [h]")
    plt.ylabel("CER[%]")
    plt.title(lang)
    plt.grid()

plt.subplots_adjust(hspace=0.4,wspace=0.7)
plt.savefig("Monolingual.png")
plt.show()



# -- Adding multilingual
plt.figure(2)
plt.suptitle("Performance with " + features2 + " features ")
for ii in np.arange(4):
    lang=langs[ii]
    plt.subplot(221+ii)  
    ( l1,l2 ) = plt.plot(a1[0,:],a1[ii+1,:],'b',a2[0,:],a2[ii+1,:],'g')
    plt.xlabel("training data [h]")
    plt.ylabel("CER[%]")
    plt.title(lang)
    plt.figlegend( (l1,l2), ('Monol.', 'Multil.'),
           'upper right' )
    plt.grid()

plt.subplots_adjust(hspace=0.4,wspace=0.7)
plt.savefig("MultilingualFea.png")
plt.show()




# -------------------------
# Multilingual AM
# --------------------------

# ----------  On the training data 

# --- Examples of wrong lang selection for Georgian

  REF:  ******* * * * ******* * წ ა     მ ა ლ ი <space> * ა რ <space> ** ** *** * ი     ყ ი დ ე     
HYP:  <SPACE> T A O <SPACE> N ó  <SPACE> đ  I   ệ N   <space> T H   ì  <space> đ ư ợ C <SPACE> R   ồ I   <SPACE> 
--
id: (404_46757_a-404_46757_a_20141123_021510_004050)
Scores: (#C #S #D #I) 3 17 1 2
REF:  ა მ ა ნ <space> ** ** თ     ვ ი თ     ო ნ <space> რ ა ს <space> ა ნ ა     ხ ა 
HYP:  *** ا  م  ا  <space> د ې <SPACE> څ  ه  <SPACE> و  ر  <space> س  ر  ه  <space> ښ  ه  <SPACE> د  ی  


# awk '/^id:/{gsub("[\\)\\(]","",$NF); id=$NF}; /^Scores:/{C=$(NF-3);S=$(NF-2); if (S>C){print id} }'   exp/train_mult_blstmp_e6_subsample1_2_2_1_1_unit320_proj320_d1_unit300_location_aconvc10_aconvf100_mtlalpha0.5_adadelta_bs30_mli800_mlo150_fbank24.8kdeltafalsecvnfalse/decode_eval_404_beam20_eacc.best_p0.0_len0.0-0.0/result.txt > koko.id

# Experiments on Swahili - unseen language
# a0[0,:] - amount of data
# a0[1,:] - monoNN on fbanks
# a0[2,:] - Mult-finetunning

# a1[0,:] - amount of data
# a1[1,:] - monoNN on fbanks
# a1[2,:] - Mult-finetunning
# a1[3,:] - Mult-language tranfer learning
# a1[4,:] - monoNN on MultFea

features1="fbank"
a0 = np.array([[ 0, 5, 10, 20, 50],
               [ ""  , 57.0, 41.2, 34.8, 28.6], 
               [ 76.7, 34.8, 32.7, 30.2, 27.8]])

 
features1="fbank"
a1 = np.array([[ 5, 10, 20, 50],
               [ 57.0, 41.2, 34.8, 28.6], 
               [ 34.8, 32.7, 30.2, 27.8],
               [ 35.9, 30.9, 30.2, 27.4],
               [ 36.6, 33.0, 28.9, 26.4]])

plt.figure(1)
plt.title("Fine-tuning of Multilingual NN on swahili.")
#( l1,l2 ) = plt.plot(a0[0,1:],a1[1,1:],'b',a0[0,:],a1[2,:],'g')
( l1,l2 ) = plt.plot(a0[0,1:],a0[1,1:],'b',a0[0,:],a0[2,:],'g')
plt.xlabel("training data [h]")
plt.ylabel("CER[%]")
plt.figlegend( (l1,l2), ('Monoling.', 'Mult.: fine-tuning'), 'right' )
plt.grid()
plt.savefig("FinetuningOfMultAM_202.png")
plt.show()



plt.figure(2)
plt.title("Fine-tuning and language transfer of Multilingual NN on swahili.")
( l1,l2,l3 ) = plt.plot(a1[0,:],a1[1,:],'b',a1[0,:],a1[2,:],'g',a1[0,:],a1[3,:],'r')
plt.xlabel("training data [h]")
plt.ylabel("CER[%]")
plt.figlegend( (l1,l2,l3), ('Monoling.', 'Mult.: fine-tuning','Mult.: language transfer' ), 'right' )
plt.grid()
plt.show()
plt.savefig("FinetuningAndportingOfMultAM_202.png")

plt.figure(3)
plt.title("Multilingual exp on swahili.")
( l1,l2,l3,l4 ) = plt.plot(a1[0,:],a1[1,:],'b',a1[0,:],a1[2,:],'g',a1[0,:],a1[3,:],'r',a1[0,:],a1[4,:],'y')
plt.xlabel("training data [h]")
plt.ylabel("CER[%]")
plt.figlegend( (l1,l2,l3,l4), ('Monoling.', 'Mult.: fine-tuning','Mult.: language transfer','Monoling: Mult.fea' ), 'right' )
plt.grid()
plt.savefig("Finetuning_Porting_MultFea_202.png")
plt.show()


